AVFace: Towards Detailed Audio-Visual 4D Face Reconstruction

In this work, we present a multimodal solution to the problem of 4D face reconstruction from monocular videos. 3D face reconstruction from 2D images is an under-constrained problem due to the ambiguity of depth. State-of-the-art methods try to solve this problem by leveraging visual information from a single image or video, whereas 3D mesh animation approaches rely more on audio. However, in most cases (e.g. AR/VR applications), videos include both visual and speech information. We propose AVFace that incorporates both modalities and accurately reconstructs the 4D facial and lip motion of any speaker, without requiring any 3D ground truth for training. A coarse stage estimates the per-frame parameters of a 3D morphable model, followed by a lip refinement, and then a fine stage recovers facial geometric details. Due to the temporal audio and video information captured by transformer-based modules, our method is robust in cases when either modality is insufficient (e.g. face occlusions). Extensive qualitative and quantitative evaluation demonstrates the superiority of our method over the current state-of-the-art.

==> images/baseline.sh <==
rm DECA/tmp*.mp4 EMOCA/tmp*.mp4 FaceFormer/tmp*.mp4 VOCA/tmp*.mp4 MeshTalk/tmp*.mp4 videos_results_temporal/tmp*.mp4
rm voxceleb_audio_deca_coarse_train4val1_expjawaud_transenc128hid_coarse/tmp*.mp4
rm voxceleb_audio_deca_coarse_train4val1_expjawaud_transenc128hid_coarse_frontal/tmp*.mp4
rm voxceleb_audio_deca_coarse_trainall_coarse/tmp*.mp4
rm voxceleb_audio_deca_coarse_trainall_coarse_frontal/tmp*.mp4


# for name in videos_original/test/*/*/*.mp4

# do
#     videoname=${name: -29: 25}
#     mkdir -p videos_results_temporal/${videoname: 0: 19}

#     for ext in {coarse,detail}; do
#         for method in {DECA,EMOCA}; do
#             ffmpeg -i ${method}/test/${videoname}/frame%05d_${ext}.png -start_number 0 -vf fps=25 -y ${method}/tmp_${ext}.mp4
#         done
#         for method in {voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_uvnormals_${ext},voxceleb_audio_deca_coarse_trainall_temporal_occaug_${ext},voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse}; do
#         # for method in {voxceleb_audio_deca_coarse_trainall_expjawaud_dropout_expfinetuned_uvnormals_${ext},voxceleb_audio_deca_coarse_trainall_${ext},voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse}; do
#             ffmpeg -i ${method}/${videoname}/frame%05d.png -start_number 0 -vf fps=25 -y ${method}/tmp.mp4
#         done

#         ffmpeg -i ${name} -i DECA/tmp_${ext}.mp4 -shortest -fflags shortest -filter_complex hstack -y videos_results_temporal/tmp_${ext}.mp4
#         ffmpeg -i videos_results_temporal/tmp_${ext}.mp4 -i EMOCA/tmp_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp1_${ext}.mp4
#         # ffmpeg -i ${name} -i voxceleb_audio_deca_coarse_trainall_coarse/tmp.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp1_${ext}.mp4
#         # ffmpeg -i videos_results_temporal/tmp1_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_${ext}/tmp.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp2_${ext}.mp4
#         ffmpeg -i videos_results_temporal/tmp1_${ext}.mp4 -i voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse/tmp.mp4 -shortest -fflags shortest -filter_complex hstack -y videos_results_temporal/tmp2_${ext}.mp4
#         ffmpeg -i videos_results_temporal/tmp2_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug_${ext}/tmp.mp4 -shortest -fflags shortest -filter_complex hstack -y videos_results_temporal/tmp3_${ext}.mp4
#         ffmpeg -i videos_results_temporal/tmp3_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_uvnormals_${ext}/tmp.mp4 -shortest -fflags shortest -filter_complex hstack -y videos_results_temporal/tmp4_${ext}.mp4
#         ffmpeg -i videos_results_temporal/tmp4_${ext}.mp4 -i ${name: 0: 46}.wav -shortest -fflags shortest -y videos_results_temporal/${videoname}_${ext}.mp4

#         rm DECA/tmp_${ext}.mp4 EMOCA/tmp_${ext}.mp4
#         rm videos_results_temporal/tmp*.mp4
#         rm voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_uvnormals_${ext}/tmp.mp4 voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse/tmp.mp4
#         rm voxceleb_audio_deca_coarse_trainall_expjawaud_dropout_expfinetuned_uvnormals_${ext}/tmp.mp4 voxceleb_audio_deca_coarse_trainall_${ext}/tmp.mp4

#         mkdir videos_results_temporal/${videoname}_${ext}
#         ffmpeg -i videos_results_temporal/${videoname}_${ext}.mp4 videos_results_temporal/${videoname}_${ext}/frame%05d.png
#     done
# done


for name in videos_original/test/*/*/*.mp4

do
    videoname=${name: -29: 25}
    mkdir -p videos_results_temporal/${videoname: 0: 19}

    for ext in {coarse,}; do
        for method in {DECA,EMOCA,FaceFormer}; do
            ffmpeg -i ${method}/test_frontal/${videoname}/frame%05d_${ext}.png -start_number 0 -vf fps=25 -y ${method}/tmp_frontal_${ext}.mp4
        done
        for method in {VOCA,}; do
            ffmpeg -framerate 60 -i ${method}/test/${videoname}/frame%05d_${ext}.png -start_number 0 -vf fps=25 -y ${method}/tmp_frontal_${ext}.mp4
        done
        for method in {MeshTalk,}; do
            ffmpeg -i ${method}/test/${videoname}/frame%05d_${ext}.png -start_number 0 -vf fps=25 -y ${method}/tmp_frontal_${ext}.mp4
        done
        for method in {voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_coarse_frontal,voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse_frontal}; do
        # ,voxceleb_audio_deca_coarse_trainall_coarse_frontal}; do
            ffmpeg -i ${method}/${videoname}/frame%05d.png -start_number 0 -vf fps=25 -y ${method}/tmp_frontal.mp4
        done
        # for method in {voxceleb_audio_deca_coarse_trainall_temporal_occaug_coarse_frontal,}; do
        #     ffmpeg -i ${method}/frame%05d.png -start_number 0 -vf fps=25 -y ${method}/tmp_frontal.mp4
        # done

        ffmpeg -i ${name} -i DECA/tmp_frontal_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp_frontal_${ext}.mp4 -i EMOCA/tmp_frontal_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp1_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp1_frontal_${ext}.mp4 -i VOCA/tmp_frontal_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp2_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp2_frontal_${ext}.mp4 -i MeshTalk/tmp_frontal_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp3_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp3_frontal_${ext}.mp4 -i FaceFormer/tmp_frontal_${ext}.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp4_frontal_${ext}.mp4
        # ffmpeg -i videos_results_temporal/tmp2_frontal_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug59_train4val1_expjawaud_transenc128hid_coarse_frontal/tmp_frontal.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp3_frontal_${ext}.mp4
        # ffmpeg -i videos_results_temporal/tmp2_frontal_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_coarse_frontal/tmp_frontal.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp3_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp4_frontal_${ext}.mp4 -i voxceleb_audio_deca_coarse_exp_aud_mel_reg_val_coarse_frontal/tmp_frontal.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp5_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp5_frontal_${ext}.mp4 -i voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_coarse_frontal/tmp_frontal.mp4 -filter_complex hstack -shortest -y videos_results_temporal/tmp6_frontal_${ext}.mp4
        ffmpeg -i videos_results_temporal/tmp6_frontal_${ext}.mp4 -i ${name: 0: 46}.wav -shortest -y videos_results_temporal/${videoname}_frontal_${ext}.mp4

        rm DECA/tmp_frontal_${ext}.mp4 EMOCA/tmp_frontal_${ext}.mp4 FaceFormer/tmp_frontal_${ext}.mp4 VOCA/tmp*.mp4 MeshTalk/tmp*.mp4
        rm videos_results_temporal/tmp*.mp4
        rm voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_coarse_frontal/tmp_frontal.mp4 voxceleb_audio_deca_coarse_exp_aud_dropout_train4_val1_unique_finetuned__coarse_frontal/tmp_frontal.mp4 voxceleb_audio_deca_coarse_trainall_temporal_occaug_train4val1_expjawaud_transenc128hid_expfinetuned_coarse_frontal/tmp_frontal.mp4

        mkdir videos_results_temporal/${videoname}_frontal_${ext}
        ffmpeg -i videos_results_temporal/${videoname}_frontal_${ext}.mp4 videos_results_temporal/${videoname}_frontal_${ext}/frame%05d.png
    done
done

